Physics and astrophysics with gamma-ray telescopes

In the past few years gamma-ray astronomy has entered a golden age. A modern suite of telescopes is now scanning the sky over both hemispheres and over six orders of magnitude in energy. At $\sim$TeV energies, only a handful of sources were known a decade ago, but the current generation of ground-based imaging atmospheric Cherenkov telescopes (H.E.S.S., MAGIC, and VERITAS) has increased this number to nearly one hundred. With a large field of view and duty cycle, the Tibet and Milagro air shower detectors have demonstrated the promise of the direct particle detection technique for TeV gamma rays. At $\sim$GeV energies, the Fermi Gamma-ray Space Telescope has increased the number of known sources by nearly an order of magnitude in its first year of operation. New classes of sources that were previously theorized to be gamma-ray emitters have now been confirmed observationally. Moreover, there have been surprise discoveries of GeV gamma-ray emission from source classes for which no theory predicted it was possible. In addition to elucidating the processes of high-energy astrophysics, gamma-ray telescopes are making essential contributions to fundamental physics topics including quantum gravity, gravitational waves, and dark matter. I summarize the current census of astrophysical gamma-ray sources, highlight some recent discoveries relevant to fundamental physics, and describe the synergetic connections between gamma-ray and neutrino astronomy. This is a brief overview intended in particular for particle physicists and neutrino astronomers, based on a presentation at the Neutrino 2010 conference in Athens, Greece. I focus in particular on results from Fermi (which was launched soon after Neutrino 2008), and conclude with a description of the next generation of instruments, namely HAWC and the Cherenkov Telescope Array.

==> kifunePlot.m <==
function kifunePlot
% Usage: kifunePlot
% Justin Vandenbroucke
% Created Nov 19 2010
% Plot number of sources vs. time for TeV, GeV, and X-ray sources.
% GeV data points: SAS-2, COS B (2nd catalog), EGRET (3EG), Fermi (0FGL and 1FGL)
% Valuable overview history of gamma ray astronomy:
% http://heasarc.gsfc.nasa.gov/docs/history/
% SAS-2:    http://adsabs.harvard.edu/abs/1997yCat.9009....0F
%            http://adsabs.harvard.edu/abs/1990csgo.book.....W
%           Fichtel et al 1973 announced galactic plane and isotropic
%           component but these are not point sources
%           Later (Thompson et al 1975) the Vela Pulsar was discovered with
%           SAS-2 data and Geminga was also detected (Kniffen et al 1975)
% COS B:    http://adsabs.harvard.edu//abs/1981ApJ...243L..69S
% 3EG:      http://adsabs.harvard.edu//abs/1999ApJS..123...79H
% 0FGL:     2009
% 1FGL:     2010
% TeVCat: 86 sources as of Nov 22 2010
% X:        http://en.wikipedia.org/wiki/Astronomical_X-ray_source_catalog
%           1962: 1         Scorpius X-1     http://en.wikipedia.org/wiki/Scorpius_X-1
%           1969: 59        http://adsabs.harvard.edu/full/1970AJ.....75..223D
%           1974: 339       4th uhuru
%           1984: 842       HEAO A-1
%           2000: 105,942   RASS-FSC (ROSAT All Sky Survey - Faint Source Catalog) http://www.xray.mpe.mpg.de/rosat/survey/rass-bsc/
%           2000: 8,547     RASS-BSC (ROSAT All Sky Survey - Bright Source Catalog) http://www.xray.mpe.mpg.de/rosat/survey/rass-bsc/main/abstract.html
%           2010: 262,902   2XMMi-DR3 http://xmmssc-www.star.le.ac.uk/Catalogue/xcat_public_2XMMi-DR3.html
%           2010: 94,676    CSC (Chandra Source Catalog) http://cxc.harvard.edu/csc/

addpath('~/spats/spats_offline/');
startup;

% Prepare data
yearX = [1962;1969;1974;1984;2000;2010];
yearGeV = [1975;1981;1999;;2010];
sourcesGeV = [2;25;271;1451];
yearNeutrino = [1968;1989];

sourcesX = [1;59;339;842;105942;262902];
yearTeV = [1989;2010];
sourcesTeV = [1;86];
yearTeVFuture = [2010; 2018];
sourcesTeVFuture = [86;1e3];
sourcesNeutrino = [1;2];

% Plot data
figure(1);clf;
semilogy(yearGeV,sourcesGeV,'bo-','markerfacecolor','b');
hold on;
semilogy(yearX,sourcesX,'ko-','markerfacecolor','k');
semilogy(yearTeVFuture,sourcesTeVFuture,'ro:','markerfacecolor','w');
semilogy(yearTeV,sourcesTeV,'ro-','markerfacecolor','r');
%semilogy(yearNeutrino,sourcesNeutrino,'ro-','markerfacecolor','r');
grid off;
xlabel('Year');
ylabel('Number of sources');
text(2000,4e5,'X-ray','color','k');
text(2004,4e3,'GeV \gamma','color','b');
text(2011,5e1,'TeV \gamma','color','r');

saveImage(gcf,'kifunePlot')
%print('-r300','-dpdf',gcfh,'kifunePlot');
%savefig('kifunePlot','pdf');


==> savefig.m <==
function savefig(fname, varargin)
% Justin Vandenbroucke
% Created Nov 23 2010
% Downloaded from
% http://www.mathworks.com/matlabcentral/fileexchange/10889-savefig
% 
% Usage: savefig(filename, fighdl, options)
%
% Saves a pdf, eps, png, jpeg, and/or tiff of the contents of the fighandle's (or current) figure.
% It saves an eps of the figure and the uses Ghostscript to convert to the other formats.
% The result is a cropped, clean picture. There are options for using rgb or cmyk colours,
% or grayscale. You can also choose the resolution.
%
% The advantage of savefig is that there is very little empty space around the figure in the
% resulting files, you can export to more than one format at once, and Ghostscript generates
% trouble-free files.
%
% If you find any errors, please let me know! (peder at axensten dot se)
%
% filename: File name without suffix.
%
% fighdl:  (default: gcf) Integer handle to figure.
%
% options: (default: '-r300', '-lossless', '-rgb') You can define your own
%          defaults in a global variable savefig_defaults, if you want to, i.e.
%          savefig_defaults= {'-r200','-gray'};.
% 'eps':   Output in Encapsulated Post Script (no preview yet).
% 'pdf':   Output in (Adobe) Portable Document Format.
% 'png':   Output in Portable Network Graphics.
% 'jpeg':  Output in Joint Photographic Experts Group format.
% 'tiff':  Output in Tagged Image File Format (no compression: huge files!).
% '-rgb':  Output in rgb colours.
% '-cmyk': Output in cmyk colours (not yet 'png' or 'jpeg' -- '-rgb' is used).
% '-gray': Output in grayscale (not yet 'eps' -- '-rgb' is used).
% '-fonts':  Include fonts in eps or pdf. Includes only the subset needed.
% '-lossless':  Use lossless compression, works on most formats. same as '-c0', below.
% '-c<float>':  Set compression for non-indexed bitmaps in PDFs -
%               0: lossless; 0.1: high quality; 0.5: medium; 1: high compression.
% '-r<integer>':  Set resolution.
% '-crop': Removes points and line segments outside the viewing area -- permanently.
%          Only use this on figures where many points and/or line segments are outside
%          the area zoomed in to. This option will result in smaller vector files (has no
%          effect on pixel files).
% '-dbg':  Displays gs command line(s).
%
% EXAMPLE:
% savefig('nicefig', 'pdf', 'jpeg', '-cmyk', '-c0.1', '-r250');
% Saves the current figure to nicefig.pdf and nicefig.png, both in cmyk and at 250 dpi,
%          with high quality lossy compression.
%
% REQUIREMENT: Ghostscript. Version 8.57 works, probably older versions too, but '-dEPSCrop'
%          must be supported. I think version 7.32 or newer is ok.
%
% HISTORY:
% Version 1.0, 2006-04-20.
% Version 1.1, 2006-04-27:
% - No 'epstopdf' stuff anymore! Using '-dEPSCrop' option in gs instead!
% Version 1.2, 2006-05-02:
% - Added a '-dbg' option (see options, above).
% - Now looks for a global variable 'savefig_defaults' (see options, above).
% - More detailed Ghostscript options (user will not really notice).
% - Warns when there is no device for a file-type/color-model combination.
% Version 1.3, 2006-06-06:
% - Added a check to see if there actually is a figure handle.
% - Now works in Matlab 6.5.1 (R13SP1) (maybe in 6.5 too).
% - Now compatible with Ghostscript 8.54, released 2006-06-01.
% Version 1.4, 2006-07-20:
% - Added an option '-soft' that enables anti-aliasing on pixel graphics (on by default).
% - Added an option '-hard' that don't do anti-aliasing on pixel graphics.
% Version 1.5, 2006-07-27:
% - Fixed a bug when calling with a figure handle argument.
% Version 1.6, 2006-07-28:
% - Added a crop option, see above.
% Version 1.7, 2007-03-31:
% - Fixed bug: calling print with invalid renderer value '-none'.
% - Removed GhostScript argument '-dUseCIEColor' as it sometimes discoloured things.
% Version 1.8, 2008-01-03:
% - Added MacIntel: 'MACI'.
% - Added 64bit PC (I think, can't test it myself).
% - Added option '-nointerpolate' (use it to prevent blurring of pixelated).
% - Removed '-hard' and '-soft'. Use '-nointerpolate' for '-hard', default for '-soft'.
% - Fixed the gs 8.57 warning on UseCIEColor (it's now set).
% - Added '-gray' for pdf, but gs 8.56 or newer is needed.
% - Added '-gray' and '-cmyk' for eps, but you a fairly recent gs might be needed.
% Version 1.9, 2008-07-27:
% - Added lossless compression, see option '-lossless', above. Works on most formats.
% - Added lossy compression, see options '-c<float>...', above. Works on 'pdf'.
%   Thanks to Olly Woodford for idea and implementation!
% - Removed option '-nointerpolate' -- now savefig never interpolates.
% - Fixed a few small bugs and removed some mlint comments. 
% Version 2.0, 2008-11-07:
% - Added the possibility to include fonts into eps or pdf.
%
% TO DO: (Need Ghostscript support for these, so don't expect anything soon...)
% - svg output.
% - '-cmyk' for 'jpeg' and 'png'.
% - Preview in 'eps'.
% - Embedded vector fonts, not bitmap, in 'eps'.
%
% Copyright (C) Peder Axensten (peder at axensten dot se), 2006.

% KEYWORDS:     eps, pdf, jpg, jpeg, png, tiff, eps2pdf, epstopdf, ghostscript
%
% INSPIRATION:  eps2pdf (5782), eps2xxx (6858)
%
% REQUIREMENTS: Works in Matlab 6.5.1 (R13SP1) (maybe in 6.5 too).

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
	
	op_dbg=		false;												% Default value.
	
	% Compression
	compr=			[' -dUseFlateCompression=true -dLZWEncodePages=true -dCompatibilityLevel=1.6' ...
					 ' -dAutoFilterColorImages=false -dAutoFilterGrayImages=false ' ...
					 ' -dColorImageFilter=%s -dGrayImageFilter=%s'];	% Compression.
	lossless=		sprintf (compr, '/FlateEncode', '/FlateEncode');
	lossy=			sprintf (compr, '/DCTEncode',   '/DCTEncode'  );
	lossy=			[lossy ' -c ".setpdfwrite << /ColorImageDict << /QFactor %g ' ...
					 '/Blend 1 /HSample [%s] /VSample [%s] >> >> setdistillerparams"'];
	
	% Create gs command.
	cmdEnd=			' -sDEVICE=%s -sOutputFile="%s"';					% Essential.
	epsCmd=			'';
	epsCmd=	[epsCmd ' -dSubsetFonts=true -dNOPLATFONTS'];				% Future support?
	epsCmd=	[epsCmd ' -dUseCIEColor=true -dColorConversionStrategy=/UseDeviceIndependentColor'];
	epsCmd=	[epsCmd ' -dProcessColorModel=/%s'];						% Color conversion.
	pdfCmd=	[epsCmd ' -dAntiAliasColorImages=false' cmdEnd];
	epsCmd=	[epsCmd cmdEnd];
	
	% Get file name.
	if((nargin < 1) || isempty(fname) || ~ischar(fname))				% Check file name.
		error('No file name specified.');
	end
	[pathstr, namestr] = fileparts(fname);
	if(isempty(pathstr)), fname= fullfile(cd, namestr);	end
	
	% Get handle.
	fighdl=		get(0, 'CurrentFigure'); % See gcf.						% Get figure handle.
	if((nargin >= 2) && (numel(varargin{1}) == 1) && isnumeric(varargin{1}))
		fighdl=		varargin{1};
		varargin=	{varargin{2:end}};
	end
	if(isempty(fighdl)), error('There is no figure to save!?');	end
	set(fighdl, 'Units', 'centimeters')									% Set paper stuff.
	sz=			get(fighdl, 'Position');
	sz(1:2)=	0;
	set(fighdl, 'PaperUnits', 'centimeters', 'PaperSize', sz(3:4), 'PaperPosition', sz);
	
	% Set up the various devices.
	% Those commented out are not yet supported by gs (nor by savefig).
	% pdf-cmyk works due to the Matlab '-cmyk' export being carried over from eps to pdf.
	device.eps.rgb=		sprintf(epsCmd, 'DeviceRGB',	'epswrite', [fname '.eps']);
	device.jpeg.rgb=	sprintf(cmdEnd,	'jpeg', 					[fname '.jpeg']);
%	device.jpeg.cmyk=	sprintf(cmdEnd,	'jpegcmyk', 				[fname '.jpeg']);
	device.jpeg.gray=	sprintf(cmdEnd,	'jpeggray',					[fname '.jpeg']);
	device.pdf.rgb=		sprintf(pdfCmd, 'DeviceRGB',	'pdfwrite', [fname '.pdf']);
	device.pdf.cmyk=	sprintf(pdfCmd, 'DeviceCMYK',	'pdfwrite', [fname '.pdf']);
	device.pdf.gray=	sprintf(pdfCmd, 'DeviceGray',	'pdfwrite', [fname '.pdf']);
	device.png.rgb=		sprintf(cmdEnd,	'png16m', 					[fname '.png']);
%	device.png.cmyk=	sprintf(cmdEnd,	'png???', 					[fname '.png']);
	device.png.gray=	sprintf(cmdEnd,	'pnggray', 					[fname '.png']);
	device.tiff.rgb=	sprintf(cmdEnd,	'tiff24nc',					[fname '.tiff']);
	device.tiff.cmyk=	sprintf(cmdEnd,	'tiff32nc', 				[fname '.tiff']);
	device.tiff.gray=	sprintf(cmdEnd,	'tiffgray', 				[fname '.tiff']);
	
	% Get options.
	global savefig_defaults;											% Add global defaults.
 	if( iscellstr(savefig_defaults)), varargin=	{savefig_defaults{:}, varargin{:}};
	elseif(ischar(savefig_defaults)), varargin=	{savefig_defaults, varargin{:}};
	end
	varargin=	{'-r300', '-lossless', '-rgb', varargin{:}};			% Add defaults.
	res=		'';
	types=		{};
	fonts=		'false';
	crop=		false;
	for n= 1:length(varargin)											% Read options.
		if(ischar(varargin{n}))
			switch(lower(varargin{n}))
			case {'eps','jpeg','pdf','png','tiff'},		types{end+1}=	lower(varargin{n});
			case '-rgb',				color=	'rgb';	deps= {'-depsc2'};
			case '-cmyk',				color=	'cmyk';	deps= {'-depsc2', '-cmyk'};
			case '-gray',				color=	'gray';	deps= {'-deps2'};
			case '-fonts',				fonts=			'true';
			case '-lossless',			comp=			0;
			case '-crop',				crop=			true;
			case '-dbg',				op_dbg=			true;
			otherwise
				if(regexp(varargin{n}, '^\-r[0-9]+$')), 	 res=  varargin{n};
				elseif(regexp(varargin{n}, '^\-c[0-9.]+$')), comp= str2double(varargin{n}(3:end));
				else	warning('pax:savefig:inputError', 'Unknown option in argument: ''%s''.', varargin{n});
				end
			end
		else
			warning('pax:savefig:inputError', 'Wrong type of argument: ''%s''.', class(varargin{n}));
		end
	end
	types=		unique(types);
	if(isempty(types)), error('No output format given.');	end
	
	if (comp == 0)														% Lossless compression
		gsCompr=		lossless;
	elseif (comp <= 0.1)												% High quality lossy
		gsCompr=		sprintf(lossy, comp, '1 1 1 1', '1 1 1 1');
	else																% Normal lossy
		gsCompr=		sprintf(lossy, comp, '2 1 1 2', '2 1 1 2');
	end
	
	% Generate the gs command.
	switch(computer)													% Get gs command.
		case {'MAC','MACI'},			gs= '/usr/local/bin/gs';
		case {'PCWIN','PCWIN64'},		gs= 'gswin32c.exe';
		otherwise,						gs= 'gs';
	end
	gs=		[gs		' -q -dNOPAUSE -dBATCH -dEPSCrop'];					% Essential.
	gs=		[gs     ' -dPDFSETTINGS=/prepress -dEmbedAllFonts=' fonts];	% Must be first?
	gs=		[gs		' -dUseFlateCompression=true'];						% Useful stuff.
	gs=		[gs		' -dAutoRotatePages=/None'];						% Probably good.
	gs=		[gs		' -dHaveTrueTypes'];								% Probably good.
	gs=		[gs		' ' res];											% Add resolution to cmd.
	
	if(crop && ismember(types, {'eps', 'pdf'}))							% Crop the figure.
		fighdl= do_crop(fighdl);
	end
	
	% Output eps from Matlab.
	renderer=	['-' lower(get(fighdl, 'Renderer'))];					% Use same as in figure.
	if(strcmpi(renderer, '-none')), renderer=	'-painters';	end		% We need a valid renderer.
	print(fighdl, deps{:}, '-noui', renderer, res, [fname '-temp']);	% Output the eps.
	
	% Convert to other formats.
	for n= 1:length(types)												% Output them.
		if(isfield(device.(types{n}), color))
			cmd=		device.(types{n}).(color);						% Colour model exists.
		else
			cmd=		device.(types{n}).rgb;							% Use alternative.
			if(~strcmp(types{n}, 'eps'))	% It works anyways for eps (VERY SHAKY!).
				warning('pax:savefig:deviceError', ...
						'No device for %s using %s. Using rgb instead.', types{n}, color);
			end
		end
		cmp=	lossless;
		if (strcmp(types{n}, 'pdf')),	cmp= gsCompr;		end			% Lossy compr only for pdf.
		if (strcmp(types{n}, 'eps')),	cmp= '';			end			% eps can't use lossless.
		cmd=	sprintf('%s %s %s -f "%s-temp.eps"', gs, cmd, cmp, fname);% Add up.
			status= system(cmd);										% Run Ghostscript.
			if (op_dbg || status), 		display (cmd),		end
	end
	delete([fname '-temp.eps']);										% Clean up.
end


function fig= do_crop(fig)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%	Remove line segments that are outside the view.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
	
	haxes=	findobj(fig, 'Type', 'axes', '-and', 'Tag', '');
	for n=1:length(haxes)
		xl=		get(haxes(n), 'XLim');
		yl=		get(haxes(n), 'YLim');
		lines=	findobj(haxes(n), 'Type', 'line');
		for m=1:length(lines)
			x=				get(lines(m), 'XData');
			y=				get(lines(m), 'YData');
			
			inx=			(xl(1) <= x) & (x <= xl(2));	% Within the x borders.
			iny=			(yl(1) <= y) & (y <= yl(2));	% Within the y borders.
			keep=			inx & iny;						% Within the box.
			
			if(~strcmp(get(lines(m), 'LineStyle'), 'none'))
				crossx=		((x(1:end-1) < xl(1)) & (xl(1) < x(2:end))) ...	% Crossing border x1.
						|	((x(1:end-1) < xl(2)) & (xl(2) < x(2:end))) ...	% Crossing border x2.
						|	((x(1:end-1) > xl(1)) & (xl(1) > x(2:end))) ...	% Crossing border x1.
						|	((x(1:end-1) > xl(2)) & (xl(2) > x(2:end)));	% Crossing border x2.
				crossy=		((y(1:end-1) < yl(1)) & (yl(1) < y(2:end))) ...	% Crossing border y1.
						|	((y(1:end-1) < yl(2)) & (yl(2) < y(2:end))) ...	% Crossing border y2.
						|	((y(1:end-1) > yl(1)) & (yl(1) > y(2:end))) ...	% Crossing border y1.
						|	((y(1:end-1) > yl(2)) & (yl(2) > y(2:end)));	% Crossing border y2.
				crossp=	[(	(crossx & iny(1:end-1) & iny(2:end)) ...	% Crossing a x border within y limits.
						|	(crossy & inx(1:end-1) & inx(2:end)) ...	% Crossing a y border within x limits.
						|	crossx & crossy ...							% Crossing a x and a y border (corner).
						 ),	false ...
						];
				crossp(2:end)=	crossp(2:end) | crossp(1:end-1);		% Add line segment's secont end point.
			
				keep=			keep | crossp;
			end
			set(lines(m), 'XData', x(keep))
			set(lines(m), 'YData', y(keep))
		end
	end
end


==> startup.m <==
function startup;
% Justin Vandenbroucke
% Created Jun 7 2007
% Set Matlab defaults (executed on startup if you start matlab
% in the same directory that this script is in).
% This will make plots prettier (better for papers and talks) than the standard defaults.

% Set the defaults
set(0,'defaultaxesfontsize',18);
set(0,'defaulttextfontsize',18);
set(0,'defaultlinelinewidth',2);
format long;

% grid on by default
set(0,'defaultAxesXGrid','on');
set(0,'defaultAxesYGrid','on');
set(0,'defaultAxesZGrid','on');

% Add spats directory for tools
addpath(getenv('SPATS_OFFLINE_DIR'));
addpath(getenv('SAUND1_CODE_DIRNAME'));

% Show a test plot
makeTestPlot=0;
if makeTestPlot
	x = [1:100];
	y = x.^2;
	plot(x,y,'o')
	grid on
	xlabel('hello')
	ylabel('goodbye')
	title('goodbye vs. hello')
	legend('a bunch of dots')
end;

